Threshold expansion of the gg(qq) -> QQ+X cross section at O(alpha_s^4)

We derive the complete set of velocity-enhanced terms in the expansion of the total cross section for heavy-quark pair production in hadronic collisions at next-to-next-to-leading order. Our expression takes into account the effects of soft-gluon emission as well as that of potential-gluon exchanges. We prove that there are no enhancements due to subleading soft-gluon couplings multiplying the leading Coulomb singularity.

==> XSections.m <==
(*******************************************************************************

 *

 * arXiv:0911.5166v2 [hep-ph],

 *

 * Phys. Lett. B 690 (2010) 483–490, Phys. Lett. B 778 (2018) 464 (Corrigendum)

 *

 * "Threshold expansion of the $gg(q\bar{q}) \rightarrow Q\overline{Q}+X$ 

 *  cross section at ${\cal O}(\alpha_s^4)$",

 *

 * by:

 *

 * Martin Beneke, Michal Czakon, Pietro Falgari, Alexander Mitov and Christian Schwinn.

 *

 * The file contains the threshold expansion of the total cross sections 

 * for the production of a heavy quark pair through NNLO in the two channels: 

 * quark-anti-quark (SIGMAqq8) and gluon-gluon (SIGMAgg1 and SIGMAgg8)

 * as given in Eq.(4) of the paper. 

 * The labels "1" and "8" stand for the color state of the quark-antiquark pair, 

 * i.e. color singlet or color octet. 

 * The result contains the full color dependence of the SU(NC) color group. 

 *

 * Notation:

 *

 * asNL - strong coupling constant evolving with NL light flavors 

 * m  - mass of the heavy quark

 * mu - regularization and factorization scale (muR=muF=mu)

 * beta = Sqrt[1-4m^2/s], with s - the partonic c.m. energy

 * LOGmu2Om2 == Log[mu^2/m^2]

 * NC - number of colors (NC=3 for QCD)

 * C2qq,C2gg1,C2gg8 - presently unknown (NC-dependent) constants, appearing in

 *                    Eqs.(5,6,7) of the paper.

 *

 ******************************************************************************)





SIGMAqq8 = (asNL^2*beta*(-1 + NC)*(1 + NC)*Pi*

      (1 + asNL*(-8/(9*Pi) + (-(CA*Pi)/4 + (CF*Pi)/2)/beta + 

         (NL*(-5 + 6*Log[2]))/(9*Pi) - (CA*(-308 + 9*Pi^2 + 180*Log[2]))/

          (36*Pi) - (CF*(-24 + Pi^2 + 63*Log[2] - 48*Log[2]^2))/(3*Pi) + 

         LOGmu2Om2*((11*CA)/(6*Pi) - NL/(3*Pi) - (CF*(-5 + 8*Log[2]))/

            (2*Pi)) + ((-2*CA)/Pi - (4*CF*LOGmu2Om2)/Pi + 

           (8*CF*(-2 + 3*Log[2]))/Pi)*Log[beta] + (8*CF*Log[beta]^2)/Pi) + 

       asNL^2*(C2qq/(16*Pi^2) + ((CA^2*Pi^2)/48 - (CA*CF*Pi^2)/12 + 

           (CF^2*Pi^2)/12)/beta^2 + LOGmu2Om2^2*((121*CA^2)/(48*Pi^2) - 

           (11*CA*NL)/(12*Pi^2) + NL^2/(12*Pi^2) - 

           (CF^2*(-89 + 8*Pi^2 + 80*Log[2] - 64*Log[2]^2))/(8*Pi^2) + 

           CF*((-55*CA*(-5 + 8*Log[2]))/(48*Pi^2) + (5*NL*(-5 + 8*Log[2]))/

              (24*Pi^2))) + ((17*CA^2)/(3*Pi^2) + (8*CF^2*LOGmu2Om2^2)/Pi^2 - 

           (2*CA*NL)/(3*Pi^2) - (8*CF^2*(-120 + 7*Pi^2 + 207*Log[2] - 

              156*Log[2]^2))/(3*Pi^2) + LOGmu2Om2*

            (CF*((30*CA)/Pi^2 - (4*NL)/Pi^2) - (4*CF^2*(-21 + 32*Log[2]))/

              Pi^2) + CF*(-64/(9*Pi^2) + (4*NL*(-9 + 10*Log[2]))/(3*Pi^2) - 

             (2*CA*(-217 + 4*Pi^2 + 198*Log[2]))/(3*Pi^2)))*Log[beta]^2 + 

         (CF*((-232*CA)/(9*Pi^2) + (16*NL)/(9*Pi^2)) - (32*CF^2*LOGmu2Om2)/

            Pi^2 + (64*CF^2*(-2 + 3*Log[2]))/Pi^2)*Log[beta]^3 + 

         (32*CF^2*Log[beta]^4)/Pi^2 + 

         (LOGmu2Om2*((-11*CA^2)/16 - (3*CF^2)/4 + CF*((7*CA)/4 - NL/4) + 

             (CA*NL)/8) + CA*(2/9 + (NL*(5 - 6*Log[2]))/24) + 

           (CA^2*(-89 + 3*Pi^2 + 58*Log[2]))/48 + 

           CF*(-4/9 + (NL*(-5 + 6*Log[2]))/12 + (CA*(137 - 5*Pi^2 - 

                58*Log[2] - 2*Log[512]))/24) + (CF^2*(-24 + Pi^2 + Log[512]))/

            6 + ((23*CA^2)/24 + (CA*CF - 2*CF^2)*LOGmu2Om2 - (CA*NL)/12 + 

             CF*(NL/6 + (CA*(-23 - 24*Log[2]))/12) + 4*CF^2*Log[2])*

            Log[beta] + (-2*CA*CF + 4*CF^2)*Log[beta]^2)/beta + 

         Log[beta]*(LOGmu2Om2^2*(CF*((-55*CA)/(6*Pi^2) + (5*NL)/(3*Pi^2)) + 

             (2*CF^2*(-5 + 8*Log[2]))/Pi^2) + CA*(16/(9*Pi^2) - 

             (NL*(-11 + 10*Log[2]))/(3*Pi^2)) + LOGmu2Om2*

            ((-11*CA^2)/(2*Pi^2) + (CA*NL)/Pi^2 + (4*CF^2*(-102 + 7*Pi^2 + 

                156*Log[2] - 120*Log[2]^2))/(3*Pi^2) + 

             CF*(32/(9*Pi^2) - (2*NL*(-17 + 22*Log[2]))/(3*Pi^2) + 

               (2*CA*(-136 + 2*Pi^2 + 141*Log[2]))/(3*Pi^2))) + 

           CF*((-64*(-2 + 3*Log[2]))/(9*Pi^2) - (2*NL*(-338 + 9*Pi^2 + 

                630*Log[2] - 378*Log[2]^2))/(27*Pi^2) - 

             (CA*(7582 - 360*Pi^2 - 12420*Log[2] + 216*Pi^2*Log[2] + 

                5886*Log[2]^2 - 189*Zeta[3]))/(27*Pi^2)) - 

           (2*CF^2*(960 - 55*Pi^2 - 1368*Log[2] + 84*Pi^2*Log[2] + 

              1140*Log[2]^2 - 576*Log[2]^3 - 336*Zeta[3]))/(3*Pi^2) + 

           (CA^2*(-185 + 6*Pi^2 + 126*Log[2] - 6*Zeta[3]))/(6*Pi^2)) + 

         LOGmu2Om2*((4*NL)/(9*Pi^2) - (NL^2*(-5 + 6*Log[2]))/(18*Pi^2) - 

           (CA^2*(-3592 + 99*Pi^2 + 1980*Log[2]))/(144*Pi^2) + 

           CA*(-22/(9*Pi^2) + (NL*(-448 + 9*Pi^2 + 312*Log[2]))/(72*Pi^2)) + 

           (CF^2*(7095 - 412*Pi^2 - 8664*Log[2] + 640*Pi^2*Log[2] + 

              5952*Log[2]^2 - 3072*Log[2]^3 - 2832*Zeta[3]))/(48*Pi^2) + 

           CF*((4*(-5 + 8*Log[2]))/(9*Pi^2) + (NL*(-483 + 16*Pi^2 + 

                1116*Log[2] - 768*Log[2]^2))/(72*Pi^2) + 

             (CA*(8421 - 458*Pi^2 - 16116*Log[2] + 192*Pi^2*Log[2] + 

                9216*Log[2]^2 + 216*Zeta[3]))/(144*Pi^2))))))/(8*m^2*NC^2)

SIGMAqq8 += (asNL^4*beta*(-CA/2 + CF)*(-1 + NC^2)*Pi*Log[beta])/(16*m^2*NC^2);



SIGMAgg1 = (asNL^2*beta*Pi*(1 + asNL*((CF*Pi)/(2*beta) + 

         (CF*(-20 + Pi^2))/(4*Pi) - (4*CA*LOGmu2Om2*(-1 + Log[2]))/Pi - 

         (CA*(-204 + 7*Pi^2 + 288*Log[2] - 192*Log[2]^2))/(12*Pi) + 

         ((-4*CA*LOGmu2Om2)/Pi + (8*CA*(-2 + 3*Log[2]))/Pi)*Log[beta] + 

         (8*CA*Log[beta]^2)/Pi) + asNL^2*(C2gg1/(16*Pi^2) + 

         (CF^2*Pi^2)/(12*beta^2) + LOGmu2Om2^2*((CA*NL*(-1 + Log[2]))/

            (3*Pi^2) - (CA^2*(-107 + 6*Pi^2 + 107*Log[2] - 48*Log[2]^2))/

            (6*Pi^2)) + ((8*CA^2*LOGmu2Om2^2)/Pi^2 + (2*CA*CF*(-20 + Pi^2))/

            Pi^2 + (4*CA*NL*(-17 + 18*Log[2]))/(9*Pi^2) - 

           (2*CA^2*(-1963 + 96*Pi^2 + 2790*Log[2] - 1872*Log[2]^2))/

            (9*Pi^2) + LOGmu2Om2*((-4*CA*NL)/(3*Pi^2) - 

             (2*CA^2*(-155 + 192*Log[2]))/(3*Pi^2)))*Log[beta]^2 + 

         ((-32*CA^2*LOGmu2Om2)/Pi^2 + (16*CA*NL)/(9*Pi^2) + 

           (8*CA^2*(-155 + 216*Log[2]))/(9*Pi^2))*Log[beta]^3 + 

         (32*CA^2*Log[beta]^4)/Pi^2 + (CF*LOGmu2Om2*((11*CA)/24 - NL/12) + 

           (CF^2*(-20 + Pi^2))/8 + CF*((CA*(67 + 3*Pi^2 - 66*Log[2]))/72 + 

             (NL*(-5 + 6*Log[2]))/36) + (-2*CA*CF*LOGmu2Om2 + 

             CF*(NL/6 + (CA*(-11 + 48*Log[2]))/12))*Log[beta] + 

           4*CA*CF*Log[beta]^2)/beta + LOGmu2Om2*

          ((CA*NL*(-290 + 7*Pi^2 + 368*Log[2] - 192*Log[2]^2))/(72*Pi^2) + 

           CF*(-(NL*(-20 + Pi^2))/(24*Pi^2) - (CA*(-20 + Pi^2)*(-59 + 

                48*Log[2]))/(48*Pi^2)) + (CA^2*(31552 - 1613*Pi^2 - 

              41680*Log[2] + 2112*Pi^2*Log[2] + 25152*Log[2]^2 - 

              9216*Log[2]^3 - 8280*Zeta[3]))/(144*Pi^2)) + 

         Log[beta]*(-2*CF^2 + (CA*CF*(80 - 5*Pi^2 - 120*Log[2] + 

              6*Pi^2*Log[2]))/Pi^2 - (2*CA*NL*(-218 + 9*Pi^2 + 306*Log[2] - 

              162*Log[2]^2))/(27*Pi^2) + LOGmu2Om2^2*((CA*NL)/(3*Pi^2) + 

             (CA^2*(-107 + 96*Log[2]))/(6*Pi^2)) + LOGmu2Om2*

            (-((CA*CF*(-20 + Pi^2))/Pi^2) - (2*CA*NL*(-17 + 18*Log[2]))/

              (9*Pi^2) + (CA^2*(-1963 + 96*Pi^2 + 2502*Log[2] - 

                1440*Log[2]^2))/(9*Pi^2)) - (CA^2*(23758 - 1251*Pi^2 - 

              35334*Log[2] + 1728*Pi^2*Log[2] + 24246*Log[2]^2 - 

              10368*Log[2]^3 - 6237*Zeta[3]))/(27*Pi^2)))))/

     (4*m^2*(-1 + NC)*NC*(1 + NC))

 

SIGMAgg8 = (asNL^2*beta*(-2 + NC)*(2 + NC)*Pi*

      (1 + asNL*((-(CA*Pi)/4 + (CF*Pi)/2)/beta + (CF*(-20 + Pi^2))/(4*Pi) - 

         (4*CA*LOGmu2Om2*(-1 + Log[2]))/Pi - 

         (CA*(-504 + 17*Pi^2 + 624*Log[2] - 384*Log[2]^2))/(24*Pi) + 

         ((-4*CA*LOGmu2Om2)/Pi + (6*CA*(-3 + 4*Log[2]))/Pi)*Log[beta] + 

         (8*CA*Log[beta]^2)/Pi) + asNL^2*(C2gg8/(16*Pi^2) + 

         ((CA^2*Pi^2)/48 - (CA*CF*Pi^2)/12 + (CF^2*Pi^2)/12)/beta^2 + 

         LOGmu2Om2^2*((CA*NL*(-1 + Log[2]))/(3*Pi^2) - 

           (CA^2*(-107 + 6*Pi^2 + 107*Log[2] - 48*Log[2]^2))/(6*Pi^2)) + 

         ((8*CA^2*LOGmu2Om2^2)/Pi^2 + (2*CA*CF*(-20 + Pi^2))/Pi^2 + 

           (2*CA*NL*(-37 + 36*Log[2]))/(9*Pi^2) - 

           (CA^2*(-4553 + 201*Pi^2 + 6156*Log[2] - 3744*Log[2]^2))/(9*Pi^2) + 

           LOGmu2Om2*((-4*CA*NL)/(3*Pi^2) - (2*CA^2*(-167 + 192*Log[2]))/

              (3*Pi^2)))*Log[beta]^2 + ((-32*CA^2*LOGmu2Om2)/Pi^2 + 

           (16*CA*NL)/(9*Pi^2) + (8*CA^2*(-173 + 216*Log[2]))/(9*Pi^2))*

          Log[beta]^3 + (32*CA^2*Log[beta]^4)/Pi^2 + 

         (LOGmu2Om2*((-11*CA^2)/48 + CF*((11*CA)/24 - NL/12) + (CA*NL)/24) + 

           (CF^2*(-20 + Pi^2))/8 + (CA*NL*(5 - 6*Log[2]))/72 + 

           (CA^2*(-278 + 3*Pi^2 + 132*Log[2]))/288 + 

           CF*((CA*(229 - 6*Pi^2 - 66*Log[2]))/72 + (NL*(-5 + 6*Log[2]))/

              36) + ((CA^2 - 2*CA*CF)*LOGmu2Om2 - (CA*NL)/12 + 

             (CA^2*(23 - 48*Log[2]))/24 + CF*(NL/6 + (CA*(-23 + 48*Log[2]))/

                12))*Log[beta] + (-2*CA^2 + 4*CA*CF)*Log[beta]^2)/beta + 

         Log[beta]*(-2*CF^2 + (CA*CF*(180 - 7*Pi^2 - 240*Log[2] + 

              12*Pi^2*Log[2]))/(2*Pi^2) - (CA*NL*(-505 + 18*Pi^2 + 

              666*Log[2] - 324*Log[2]^2))/(27*Pi^2) + LOGmu2Om2^2*

            ((CA*NL)/(3*Pi^2) + (CA^2*(-107 + 96*Log[2]))/(6*Pi^2)) + 

           LOGmu2Om2*(-((CA*CF*(-20 + Pi^2))/Pi^2) - 

             (CA*NL*(-37 + 36*Log[2]))/(9*Pi^2) + (CA^2*(-4391 + 201*Pi^2 + 

                5292*Log[2] - 2880*Log[2]^2))/(18*Pi^2)) - 

           (CA^2*(111418 - 5823*Pi^2 - 161964*Log[2] + 7236*Pi^2*Log[2] + 

              105624*Log[2]^2 - 41472*Log[2]^3 - 24840*Zeta[3]))/

            (108*Pi^2)) + LOGmu2Om2*((CA*NL*(-676 + 17*Pi^2 + 784*Log[2] - 

              384*Log[2]^2))/(144*Pi^2) + CF*(-(NL*(-20 + Pi^2))/(24*Pi^2) - 

             (CA*(-20 + Pi^2)*(-59 + 48*Log[2]))/(48*Pi^2)) + 

           (CA^2*(71072 - 3691*Pi^2 - 90800*Log[2] + 4368*Pi^2*Log[2] + 

              52608*Log[2]^2 - 18432*Log[2]^3 - 16560*Zeta[3]))/

            (288*Pi^2)))))/(8*m^2*(-1 + NC)*NC*(1 + NC))


